Double-Averaging Can Fail to Characterize the Long-Term Evolution of Lidov-Kozai Cycles & Derivation of an Analytical Correction

The double-averaging (DA) approximation is widely employed as the standard technique in studying the secular evolution of the hierarchical three-body system. We show that effects stemmed from the short-timescale oscillations ignored by DA can accumulate over long timescales and lead to significant errors in the long-term evolution of the Lidov-Kozai cycles. In particular, the conditions for having an orbital flip, where the inner orbit switches between prograde and retrograde with respect to the outer orbit and the associated extremely high eccentricities during the switch, can be modified significantly. The failure of DA can arise for a relatively strong perturber where the mass of the tertiary is considerable compared to the total mass of the inner binary. This issue can be relevant for astrophysical systems such as stellar triples, planets in stellar binaries, stellar-mass binaries orbiting massive black holes and moons of the planets perturbed by the Sun. We derive analytical equations for the short-term oscillations of the inner orbit to the leading order for all inclinations, eccentricities and mass ratios. Under the test particle approximation, we derive the "corrected double-averaging" (CDA) equations by incorporating the effects of short-term oscillations into the DA. By comparing to N-body integrations, we show that the CDA equations successfully correct most of the errors of the long-term evolution under the DA approximation for a large range of initial conditions. We provide an implementation of CDA that can be directly added to codes employing DA equations.

==> anc/CDA_Derivative.m <==
function [ dj_de_vec ] = CDA_Derivative(ep_SA,ep_Oct,eper,j_e_vec)
%Derivative in Corrected Double Averaged equation
%When ep_SA=0, return to original Double Average Derivative
%j_e_vec=[jx,jy,jz,ex,ey,ez];
%dj_de_vec=[djx,djy,djz,dex,dey,dez];

jx=j_e_vec(1);jy=j_e_vec(2);jz=j_e_vec(3);
ex=j_e_vec(4);ey=j_e_vec(5);ez=j_e_vec(6);

dj_DA_Quad = [3/4*(-5*ey*ez + jy*jz), ...
    3/4*(5*ex*ez - jx*jz), ...
    0];
dj_DA_Oct = [-75/32*(-7*ex*ey*ez + ez*jx*jy + ey*jx*jz + ex*jy*jz),...
    15/64*(20*ex*jx*jz +ez*(1 - 78*ex^2 - 8*ey^2 + 27*ez^2 + 10*jx^2 - 15*jz^2)), ...
  15/64*(10*ez*jy*jz +ey*(-1 + 8*ex^2 + 8*ey^2 - 27*ez^2 + 5*jz^2))];
dj_epSA = [27/64*(-10*ey*ez*jz + jy*(1/3 + 8*ex^2 + 8*ey^2 + 3*ez^2 - jz^2)), ...
    -(27/64)*(-10*ex*ez*jz + jx*(1/3 + 8*ex^2 + 8*ey^2 + 3*ez^2 - jz^2)), ...
    0];
dj_epSA_eper2 = [-9/64*(10*ey*ez*jz + jy*(-2/3 -21*ex^2+ 9*ey^2 - 16*ez^2 -jx^2 + jy^2)), ...
  9/64*(30*ex*ez*jz + jx*(10/3 - 45*ex^2 - 15*ey^2 -5*jx^2 - 3*jy^2)), ...
  -9/16*(5*ey*ez*jx + 5*ex*ez*jy + 5*ex*ey*jz + jx*jy*jz)];

dj = dj_DA_Quad + ep_Oct*dj_DA_Oct + ep_SA*(dj_epSA + eper^2*dj_epSA_eper2);

de_DA_Quad = [-(3/4)*(3*ez*jy + ey*jz), ...
    3/4*(3*ez*jx + ex*jz), ...
    3/2*(ey*jx - ex*jy)];
de_DA_Oct = [15/32*(-5*ey*ez*jx + 27*ex*ez*jy + 3*ex*ey*jz - 5*jx*jy*jz),...
    -(15/64)*(44*ex*ez*jx + jz*(-1 + 14*ex^2 + 8*ey^2 - 17*ez^2 - 10*jx^2 + 5*jz^2)), ...
  15/64*(26*ey*ez*jz + jy*(-1 + 24*ex^2 + 24*ey^2 - 27*ez^2 + 5*jz^2))];
de_epSA = [27/64*(6*ez*jy*jz + ey*(1/3 + 8*ex^2 + 8*ey^2 + 3*ez^2 - 17*jz^2)), ...
  -27/64*(6*ez*jx*jz + ex*(1/3 + 8*ex^2 + 8*ey^2 + 3*ez^2 - 17*jz^2)), ...
  27/4*(ey*jx - ex*jy)*jz];
de_epSA_eper2 = [9/64*(14*ez*jy*jz + ey*(35/3 + 10*ex^2 + 5*ez^2 - 10*jx^2 - 32*jy^2 - 35*jz^2)), ...
    -9/64*(10*ez*jx*jz + ex*(65/3 - 10*ey^2 - 25*ez^2 - 22*jy^2 - 65*jz^2)), ...
    -9/16*(5*ex*ey*ez + 5*ez*jx*jy - 5*ey*jx*jz + 11*ex*jy*jz)];

de = de_DA_Quad + ep_Oct*de_DA_Oct + ep_SA*(de_epSA + eper^2*de_epSA_eper2);

dj_de_vec=[dj,de];
end


==> anc/Integration_Example_System.m <==
%%%% initial conditions
m=1; mper=1;                                %mass of central mass point and perturber
a=1; aper=10; e=0.2; eper=0.2;    %semi-major axis and eccentricity
inc=110/180*pi; Om=pi; om=0;    %inc=inclination, Om=\Omega, om=\omega
f=0;                                                 %true anomaly of perturber
ep_Oct=a/aper*eper/(1-eper^2);   %Octupole coefficient \epsilon_{Oct{
ep_SA=(a/aper/(1-eper^2))^(3/2)*mper/sqrt((m+mper)*m);
                                                        %CDA coefficient
                                                        %\epsilon_{SA}
                                                       
CDA_on=1; % 1:CDA,  0:DA 
IPC_on=1;   % 1 include Initial Phase Correction,  0 ignore it.


%%%% Calculating The Long term evolution
% time grid with the KLC time scale as the unit of tau
dtau=0.03;%5;               %time step
taumax=100;                     %total integration time
tau=0:dtau:taumax;       %time grid

%Create and initilize the variables that will contain the results of the integration
N=length(tau);bar_j_e_vec=zeros(N,6);j_e_vec=zeros(N,6);

%input initial value
j_e_vec(1,:)=[sqrt(1-e^2)*[sin(inc)*sin(Om),-sin(inc)*cos(Om),cos(inc)],...
    e*[-sin(om)*cos(inc)*sin(Om)+cos(om)*cos(Om),...
        sin(om)*cos(inc)*cos(Om)+cos(om)*sin(Om),sin(inc)*sin(om)]];

%initial phase correction IPC
bar_j_e_vec(1,:)=j_e_vec(1,:);
if IPC_on
    for iteration=1:2 %iteratively solve the equation for initial phase correction,
        %2 iterations is more than enough
        j_e_vec_oscilliation = Quadrupole_Pout_Oscillation( ep_SA,eper,bar_j_e_vec(1,:),f );
        bar_j_e_vec(1,:)=j_e_vec(1,:)-j_e_vec_oscilliation;
    end
end


%numerical integration of the CDA using fourth-order Runge-Kutta
for i=2:1:N
    k1=dtau*CDA_Derivative(CDA_on*ep_SA,ep_Oct,eper,bar_j_e_vec(i-1,:));
    k2=dtau*CDA_Derivative(CDA_on*ep_SA,ep_Oct,eper,bar_j_e_vec(i-1,:)+k1/2);
    k3=dtau*CDA_Derivative(CDA_on*ep_SA,ep_Oct,eper,bar_j_e_vec(i-1,:)+k2/2);
    k4=dtau*CDA_Derivative(CDA_on*ep_SA,ep_Oct,eper,bar_j_e_vec(i-1,:)+k3);
    bar_j_e_vec(i,:)=bar_j_e_vec(i-1,:)+k1/6+k2/3+k3/3+k4/6;
end

% resulting jz
bar_jz=bar_j_e_vec(:,3);%slowly evolving component
% calculating the envelope of the oscilations of jz
[jz_max,jz_min] = Quadrupole_Pout_Oscillation_jz_maxmin(ep_SA,eper,bar_j_e_vec(:,1:3),bar_j_e_vec(:,4:6));


%%%% Calculating The Short term oscilations for a short interval
% choosing range of outer true anomaly
f=[0:0.01:4/ep_SA];
% calculating the mean anomaly of the outer orbit
eperf=f*0+eper;                     % grid of (equal) outer ecentricities 
E=Kepler_E_of_f_e(f,eperf);     %calculating the eccentric anomaly
M=E-eper*sin(E);                    %calculating the mean anomaly

j_e_vec=zeros(length(f),6);

for lf=1:length(f);
    tauf=f(lf)*ep_SA;
    bar_j_e_vecf=interp1(tau,bar_j_e_vec,tauf);    % interpolating the values of the slowly varying components
     j_e_vec(lf,:) = Quadrupole_Pout_Oscillation( ep_SA,eper,bar_j_e_vecf,f(lf));
        %j_e_vec_oscilliation is the fast oscillating component
end

% resulting jz
jz=j_e_vec(:,3);%Including fast oscillating component




%make plot comparing the results
plot(M*ep_SA,jz,'-c');hold on;   %tau equals ep_SA*M
plot(tau,bar_jz,'-m');hold on;
plot(tau,jz_max,'-c');hold on;
plot(tau,jz_min,'-c');hold on;

h1=xlabel('$\frac{\epsilon_{SA}\times f}{t_{sec}}$'); h2=ylabel('$j_z$');
h3=legend('$j_z$ = $\bar{j_z}$ + fast oscillating component','$\bar{j_z}$ = slowly evolving component');

set(h1,'interpreter','latex','Fontsize',15);
set(h2,'interpreter','latex','Fontsize',15);
set(h3,'interpreter','latex','Fontsize',15);

==> anc/Kepler_E_of_f_e.m <==
function [E]=Kepler_E_of_f_e(ft,et)
cosf=cos(ft);
j2=1-et.^2;
r=j2./(1+et.*cosf);
sinE=r.*sin(ft)./sqrt(j2);
cosE=r.*cosf+et;
E=atan2(sinE,cosE);
E=E+round((ft-E)/2/pi)*2*pi;
end

==> anc/Quadrupole_Pout_Oscillation.m <==
function [ j_e_vec] = Quadrupole_Pout_Oscillation( ep_SA,eper,bar_j_e_vec,f )
%calculate the fast oscillating component from slowly evolving component bar_j_e_vec
%derived from quadrupole Single Averaged equation
%slowly evolving components: bar_j_e_vec = [bar_jx,bar_jy,bar_jz,bar_ex,bar_ey,bar_ez]
%total: j_e_vec = bar_j_e_vec + j_e_vec_oscilliation

jx=bar_j_e_vec(1);jy=bar_j_e_vec(2);jz=bar_j_e_vec(3);
ex=bar_j_e_vec(4);ey=bar_j_e_vec(5);ez=bar_j_e_vec(6);

a = [3/4*(-5*ey*ez + jy*jz), 3/4*(5*ex*ez - jx*jz), 0, ...
    -(3/4)*(3*ez*jy + ey*jz), 3/4*(3*ez*jx + ex*jz), 3/2*(ey*jx - ex*jy)];
b = [3/8*(-5*ex*ez + jx*jz), 3/8*(5*ey*ez - jy*jz), 3/8*(5*ex^2 - 5*ey^2 - jx^2 + jy^2), ...
    3/8*(ez*jx - 5*ex*jz), 3/8*(-ez*jy + 5*ey*jz), 3/2*(ex*jx - ey*jy)];
c = [3/8*(5*ey*ez - jy*jz), 3/8*(5*ex*ez - jx*jz), 3/4*(-5*ex*ey + jx*jy), ...
    3/8*(-ez*jy + 5*ey*jz), 3/8*(-ez*jx + 5*ex*jz), -(3/2)*(ey*jx + ex*jy)];

jvevsin1 = ep_SA*eper*(a + c);
jvevcos1 = -ep_SA*eper*b;
jvevsin2 = ep_SA*c;
jvevcos2 = -ep_SA*b;
jvevsin3 = ep_SA*eper*c/3;
jvevcos3 = -ep_SA*eper*b/3;

j_e_vec_oscilliation = jvevsin1*sin(f)+jvevcos1*cos(f)+jvevsin2*sin(2*f)+...
    jvevcos2*cos(2*f)+jvevsin3*sin(3*f)+jvevcos3*cos(3*f);

j_e_vec=bar_j_e_vec+j_e_vec_oscilliation;

end



==> anc/Quadrupole_Pout_Oscillation_jz.m <==
function jz_osc = Quadrupole_Pout_Oscillation_jz(ep_SA,eper,jt,et,ft)
%calculate the fast oscillating component from slowly evolving component bar_j_e_vec
%derived from quadrupole Single Averaged equation
%slowly evolving components: bar_j_e_vec = [bar_jx,bar_jy,bar_jz,bar_ex,bar_ey,bar_ez]
%total: j_e_vec = bar_j_e_vec + j_e_vec_oscilliation

jx=jt(:,1);jy=jt(:,2);jz=jt(:,3);
ex=et(:,1);ey=et(:,2);ez=et(:,3);

C = 3/8*(5*ex.^2 - 5*ey.^2 - jx.^2 + jy.^2);
S = 3/4*(-5*ex.*ey + jx.*jy);

sin1 = ep_SA*eper*S;
cos1 = -ep_SA*eper*C;
sin2 = ep_SA*S;
cos2 = -ep_SA*C;
sin3 = ep_SA*eper*S/3;
cos3 = -ep_SA*eper*C/3;
om_osc=atan2(S,-C);
jz_osc = sin1.*sin(ft)+cos1.*cos(ft)+sin2.*sin(2*ft)+...
    cos2.*cos(2*ft)+sin3.*sin(3*ft)+cos3.*cos(3*ft);
end



==> anc/Quadrupole_Pout_Oscillation_jz_maxmin.m <==
function [jz_oscmax,jz_oscmin] = Quadrupole_Pout_Oscillation_jz_maxmin(ep_SA,eper,jt,et)
%calculate the fast oscillating component from slowly evolving component bar_j_e_vec
%derived from quadrupole Single Averaged equation
%slowly evolving components: bar_j_e_vec = [bar_jx,bar_jy,bar_jz,bar_ex,bar_ey,bar_ez]
%total: j_e_vec = bar_j_e_vec + j_e_vec_oscilliation

jx=jt(:,1);jy=jt(:,2);jz=jt(:,3);
ex=et(:,1);ey=et(:,2);ez=et(:,3);

C = 3/8*(5*ex.^2 - 5*ey.^2 - jx.^2 + jy.^2);
S = 3/4*(-5*ex.*ey + jx.*jy);

jz_oscmax=jz+ep_SA*sqrt(C.^2+S.^2).*(1+sqrt(1-C./sqrt(C.^2+S.^2))/sqrt(2)*4/3*eper);
jz_oscmin=jz-ep_SA*sqrt(C.^2+S.^2).*(1+sqrt(1+C./sqrt(C.^2+S.^2))/sqrt(2)*4/3*eper);


% sin1 = ep_SA*eper*S;
% cos1 = -ep_SA*eper*C;
% sin2 = ep_SA*S;
% cos2 = -ep_SA*C;
% sin3 = ep_SA*eper*S/3;
% cos3 = -ep_SA*eper*C/3;
% om_osc=atan2(S,-C);
%jz_osc = sin1.*sin(ft)+cos1.*cos(ft)+sin2.*sin(2*ft)+...
%    cos2.*cos(2*ft)+sin3.*sin(3*ft)+cos3.*cos(3*ft);

end


